Learning Weighted Finite Automata over the Max-Plus Semiring and its Termination

Active learning of finite automata has been vigorously pursued for the purposes of analysis and explanation of black-box systems. In this paper, we study an L*-style learning algorithm for weighted automata over the max-plus semiring. The max-plus setting exposes a "consistency" issue in the previously studied semiring-generic extension of L*: we show that it can fail to maintain consistency of tables, and can thus make equivalence queries on obviously wrong hypothesis automata. We present a theoretical fix by a mathematically clean notion of column-closedness. We also present a nontrivial and reasonably broad class of weighted languages over the max-plus semiring in which our algorithm terminates.

==> autocopy.sh <==
#! /bin/bash

WINDATE=`ls -cl /mnt/c/Users/ashia/main.pdf | cut -d ' ' -f 8`
WSHDATE=`ls -cl main.pdf | cut -d ' ' -f 8`


cp main.pdf /mnt/c/Users/ashia/main.pdf
while :
do
    if [ main.pdf -nt /mnt/c/Users/ashia/main.pdf ]; then
        cp main.pdf /mnt/c/Users/ashia/main.pdf
        echo copied
    fi
    sleep 10
done
echo finished


==> data/plot_automata_size.sh <==
#!/bin/sh -u


atexit() {
  [ -f "${TMPFILE-}" ] && rm -f "$TMPFILE"
}

trap atexit EXIT
trap 'rc=$?; trap - EXIT; atexit; exit $?' INT PIPE TERM

TMPFILE=$(mktemp "/tmp/${0##*/}.tmp.XXXXXX")

awk -F, 'NR > 1{printf "%.1f\t%d\t%.2f\t%.2f\t%.2f\n", $3, $2, $14, $15, $13}' res_combined_smash_asize.csv |
    sort -n -k2,2 |
    sort -n > "$TMPFILE"

gnuplot <<EOF
set terminal tikz font ",16"
set output "automata_size.tikz.tex"

set xlabel 'Size of the target WFA \$\\Ain\$'
set ylabel 'Size of the learned WFA \$\\Aout\$'

set key outside center top horizontal reverse Left samplen 2

plot "<awk '\$1==0.5' $TMPFILE" using 2:3 with linespoints title "tol=0.5, \$\\\\rmax\$\\\\hspace{1em}" linewidth 6 pointtype 5 pointsize 2, "<awk '\$1==1.0' $TMPFILE" using 2:3 with linespoints title "tol=1.0, \$\\\\rmax\$" linewidth 6 pointtype 7 pointsize 2, "<awk '\$1==2.0' $TMPFILE" using 2:3 with linespoints title "tol=2.0, \$\\\\rmax\$" linewidth 6 pointtype 3 pointsize 2, "<awk '\$1==0.5' $TMPFILE" using 2:5 with linespoints title "tol=0.5, \$\\\\real\$" linewidth 6 pointtype 4 pointsize 2, "<awk '\$1==1.0' $TMPFILE" using 2:5 with linespoints title "tol=1.0, \$\\\\real\$" linewidth 6 pointtype 6 pointsize 2, "<awk '\$1==2.0' $TMPFILE" using 2:5 with linespoints title "tol=2.0, \$\\\\real\$" linewidth 6 pointtype 2 pointsize 2
EOF

